Spatial Sensitivity to Absorption Changes for Various Near-Infrared Spectroscopy Methods: A Compendium Review

This compendium review focuses on the spatial distribution of sensitivity to localized absorption changes in optically diffuse media, particularly for measurements relevant to near-infrared spectroscopy. The three temporal domains, continuous-wave, frequency-domain, and time-domain, each obtain different optical data-types whose changes may be related to effective homogeneous changes in the absorption coefficient. Sensitivity is the relationship between a localized perturbation and the recovered effective homogeneous absorption change. Therefore, spatial sensitivity maps representing the perturbation location can be generated for the numerous optical data-types in the three temporal domains. The review first presents a history of the past 30 years of work investigating this sensitivity in optically diffuse media. These works are experimental and theoretical, presenting 1-, 2-, and 3-dimensional sensitivity maps for different near-infrared spectroscopy methods, domains, and data-types. Following this history, we present a compendium of sensitivity maps organized by temporal domain and then data-type. This compendium provides a valuable tool to compare the spatial sensitivity of various measurement methods and parameters in one document. Methods for one to generate these maps are provided in the appendix, including code. This historical review and comprehensive sensitivity map compendium provides a single source researchers may use to visualize, investigate, compare, and generate sensitivity to localized absorption change maps.

==> continuousPathLen_MCadjoint.m <==
function [ll, L] = continuousPathLen_MCadjoint(adjoint, t, Vol)
% [ll, L] = continuousPathLen_MCadjoint(adjoint, t, Vol)
% 
% Giles Blaney Ph.D. Summer 2023
% 
% Inputs:
%   adjoint  - Struct with the following fields:
%               PHIsd   - The fluence from the source to the voxel at the
%                           detector. (1/(ps mm^2))
%               PHIsi   - The fluence from the source to each voxel.
%                           (1/(ps mm^2))
%               PHIdi   - The fluence from the detector (for adjoint) to 
%                           each voxel. (1/(ps mm^2))
%   t        - Time. (ps)
%   Vol      - Volume. (mm^3)
% 
% Outputs:
%   L       - Total pathlength. (mm)
%   ll      - Matrix of partial pathlengths. (mm)
    
    arguments
        adjoint struct;
        t (:,1) double; %ps
        Vol (1,1) double; %mm^3
    end
    
    PHIsi_CW=trapz(t, adjoint.PHIsi, 4);
    PHIdi_CW=trapz(t, adjoint.PHIdi, 4);
    PHIsd_CW=trapz(t, adjoint.PHIsd, 1);
    
    ll=((PHIsi_CW.*PHIdi_CW)./PHIsd_CW)*Vol;

    L=sum(ll(:));
end

==> myMCXLAB_adjoint.m <==
function [adjoint, params, MCXout] = myMCXLAB_adjoint(rs, rd, optProp, NVA)
% [adjoint, params, MCXout] = myMCXLAB_adjoint(rs, rd, optProp, NVA)
% 
% Giles Blaney Ph.D. Summer 2023
% 
% Inputs:
%   rs       - Pencil beam source corrdinates [x, y, z]. (mm)
%   rd       - Detector corrdinates in [x, y, z]. (mm)
%   optProp  - (OPTIONAL) Struct of optical properties with the following
%                fields:
%                    nin  - (default=1.333) Index of refraction inside. (-)
%                    nout - (default=1) Index of refraction outside. (-)
%                    musp - (default=1.1 1/mm) Reduced scattering. (1/mm)
%                    g    - (default=0.9) anisotropy. (-)
%                    mua  - (default=0.011 1/mm) Absorption. (1/mm)
% 
% Name Value Arguments:
%   'np'     - (default=1e8) Number of photons.
%   'dr'     - (default=1 mm) Voxel side length. (mm)
%   'xl'     - (default=[-15.5, 15.5] mm) Limits in the x direction in 
%               [min, max]. (mm)
%   'yl'     - (default=[-15.5, 15.5] mm) Limits in the y direction in
%               [min, max]. (mm)
%   'zl'     - (default=[0, 30] mm) Limits in the y direction in 
%               [min, max]. (mm)
%   'ndt'    - (default=1e3) Number of time bins.
%   'tend'   - (default=5e3 ps) Max time bin edge. (ps) 
%   'detNA'  - (default=0.5) Detector NA.
% 
% Outputs:
%   adjoint  - Struct with the following fields:
%               PHIsd   - The fluence rate from the source to the voxel at the
%                           detector. (1/(ps mm^2))
%               PHIsi   - The fluence rate from the source to each voxel.
%                           (1/(ps mm^2))
%               PHIdi   - The fluence rate from the detector (for adjoint) to 
%                           each voxel. (1/(ps mm^2))
%   params   - Struct with the following fields:
%               t       - Time vector. (ps)
%               x       - X-axis vector. (mm)
%               y       - Y-axis vector. (mm)
%               z       - Z-axis vector. (mm)
%               runTime - Time to run MCX. (s)
%   MCXout   - Output struct from mcxlab()
    
    arguments
        rs (1,3) double; %mm [x, y, z]
        rd (1,3) double; %mm [x, y, z]

        optProp struct = [];

        NVA.np (1,1) double = 1e8;

        NVA.dr (1,1) double = 1; %mm
        NVA.xl (1,2) double = [-15.5, 15.5]; %mm
        NVA.yl (1,2) double = [-15.5, 15.5]; %mm
        NVA.zl (1,2) double = [0, 30]; %mm

        NVA.ndt  (1,1) double = 1e3; 
        NVA.tend (1,1) double = 5e3; %ps

        NVA.detNA (1,1) double = 0.5; 
    end

    %% Check Inputs
    % Default optical properties if needed
    if isempty(optProp)
        clear optProp;

        optProp.nin=1.333;
        optProp.nout=1;
        optProp.musp=1.1; %1/mm
        optProp.g=0.9;
        optProp.mua=0.011; %1/mm
        
        warning('Default optical properties used');
    end
    
    if ~exist('mcxlab', 'file')
        error(['mcxlab not found,' ...
            ' MCX must be installed and in path; ' ...
            'see: http://mcx.space/wiki/index.cgi?Doc/MCXLAB']);
    end

    %% Setup MCX cfg0
    % Req
    cfg0.nphoton=NVA.np;
    cfg0.seed=round(1000*rand);
    cfg0.vol=uint8(ones( ...
        (NVA.xl(2)-NVA.xl(1))/NVA.dr, ...
        (NVA.yl(2)-NVA.yl(1))/NVA.dr, ...
        (NVA.zl(2)-NVA.zl(1))/NVA.dr)); %Media ind (0=outside)
    cfg0.prop=[...
                  0,                          0,         1, optProp.nout;...
        optProp.mua, optProp.musp/(1-optProp.g), optProp.g,  optProp.nin ...
        ]; %mua mus g n
    
    cfg0.tstart=0; %s
    cfg0.tstep=(NVA.tend/NVA.ndt)*1e-12; %s
    cfg0.tend=NVA.tend*1e-12; %s
    
    cfg0.srcpos=[];
    cfg0.srcdir=[];
    cfg0.srctype=[];
    cfg0.srcparam1=0;
    
    %Opt MC Sim
    cfg0.isreflect=(optProp.nin~=optProp.nout); %Consider n mismatch
    cfg0.unitinmm=NVA.dr; %mm
    
    %Opt GPU
    cfg0.autopilot=1;
    cfg0.gpuid=1;
    cfg0.isgpuinfo=1;
    
    %Opt Output
    cfg0.outputtype='flux';
    cfg0.issaveref=0;
    
    %Opt Debug
    cfg0.debuglevel='p';
    
    %% Make coordinate systems
    tNeg_sec=(-(cfg0.tend-cfg0.tstep/2): ...
        cfg0.tstep: ...
        (cfg0.tstart-cfg0.tstep/2))';
    tPos_sec=((cfg0.tstart+cfg0.tstep/2): ...
        cfg0.tstep: ...
        (cfg0.tend-cfg0.tstep/2))';
    params.t=[tNeg_sec; tPos_sec]*1e12; %ps
    
    gridOrigin=[ ...
        -NVA.xl(1), ...
        -NVA.yl(1), ...
        -NVA.dr/2]+NVA.dr/2; %grid mm

    [params.YY, params.XX, params.ZZ]=meshgrid(...
        (NVA.dr:NVA.dr:(size(cfg0.vol, 2)*NVA.dr))-gridOrigin(2),...
        (NVA.dr:NVA.dr:(size(cfg0.vol, 1)*NVA.dr))-gridOrigin(1),...
        (0:NVA.dr:((size(cfg0.vol, 3)-1)*NVA.dr))-gridOrigin(3));

    params.x=squeeze(params.XX(:, 1, 1));
    params.y=squeeze(params.YY(1, :, 1));
    params.z=squeeze(params.ZZ(1, 1, :));

    %% Add sources and detectors and make cfg
    %Src
    cfg(1)=cfg0;
    cfg(1).srcpos=(rs+gridOrigin)/NVA.dr+[0.5, 0.5, 1];
    cfg(1).srcdir=[0, 0, 1]; %vec
    cfg(1).srctype='pencil';

    %Det
    cfg(2)=cfg0;
    cfg(2).srcpos=(rd+gridOrigin)/NVA.dr+[0.5, 0.5, 1];
    cfg(2).srcdir=[0, 0, 1]; %vec
    cfg(2).srctype='cone';
    cfg(2).srcparam1=asin(NVA.detNA/optProp.nin);

    %% Run MCX
    tic;
    MCXout=mcxlab(cfg);
    params.runTime=toc;

    %% Parse MCXout
    % MC units in 1/(s mm^2)
    % Convert to 1/(ps mm^2)
    adjoint.PHIsi=zeros(length(params.x), length(params.y), ...
        length(params.z), length(params.t));
    adjoint.PHIdi=zeros(length(params.x), length(params.y), ...
        length(params.z), length(params.t));
    adjoint.PHIsi(:, :, :, params.t>=tPos_sec(1))=MCXout(1).data*1e-12;
    adjoint.PHIdi(:, :, :, params.t>=tPos_sec(1))=MCXout(2).data*1e-12;

    adjoint.PHIsd=squeeze( ...
        adjoint.PHIsi( ...
        round(cfg(2).srcpos(1)-0.5), ...
        round(cfg(2).srcpos(2)-0.5), ...
        cfg(2).srcpos(3), :));

end

==> n2A.m <==
function A = n2A(nin, nout)
% A = n2A(nin, nout)
%   Inputs:
%       nin  - Index of refraction inside medium
%       nout - Index of refraction outside medium
%   Output:
%       A    - Index of refraction mismatch parameter

    if nargin==0
        dan12=1.4;
    else
        dan12=nin/nout;
    end

    if dan12>1
        A=504.332889-2641.00214*dan12+...
            5923.699064*dan12.^2-7376.355814*dan12^3+...
            5507.53041*dan12^4-2463.357945*dan12^5+...
            610.956547*dan12^6-64.8047*dan12^7;
    elseif dan12<1
        A=3.084635-6.531194*dan12+...
            8.357854*dan12^2-5.082751*dan12^3+1.171382*dan12^4;
    else
        A=1;
    end

end

==> sliceS.m <==
function [Splane, plotParams] = sliceS(S, params, slAxis, slValue)
% Giles Blaney Ph.D. Spring 2023
% [Splane, plotParams] = sliceS(S, params, slAxis, slValue)
%
% Slice a 3D S array for 2D plotting

    slAxis=lower(slAxis);
    [~, ind]=min(abs(params.(slAxis)-slValue));

    switch slAxis
        case 'x'
            Splane=squeeze(S(ind, :, :)).';
            plotParams.vertAx=params.z;
            plotParams.vertNm='$z$ (mm)';
            plotParams.horzAx=params.y;
            plotParams.horzNm='$y$ (mm)';
        case 'y'
            Splane=squeeze(S(:, ind, :)).';
            plotParams.vertAx=params.z;
            plotParams.vertNm='$z$ (mm)';
            plotParams.horzAx=params.x;
            plotParams.horzNm='$x$ (mm)';
        case 'z'
            Splane=S(:, :, ind).';
            plotParams.vertAx=params.y;
            plotParams.vertNm='$y$ (mm)';
            plotParams.horzAx=params.x;
            plotParams.horzNm='$x$ (mm)';
        otherwise
            error('Unknown axis %s', slAxis);
    end
end

==> temporalGatePathLen_MCadjoint.m <==
function [ll, L] = temporalGatePathLen_MCadjoint(adjoint, t, Vol, tg)
% [ll, L] = temporalGatePathLen_MCadjoint(adjoint, t, Vol, tg)
% 
% Giles Blaney Ph.D. Summer 2023
% 
% Inputs:
%   adjoint  - Struct with the following fields:
%               PHIsd   - The fluence from the source to the voxel at the
%                           detector. (1/(ps mm^2))
%               PHIsi   - The fluence from the source to each voxel.
%                           (1/(ps mm^2))
%               PHIdi   - The fluence from the detector (for adjoint) to 
%                           each voxel. (1/(ps mm^2))
%   t        - Time. (ps)
%   Vol      - Volume. (mm^3)
%   tg       - Gate start and end time. (ps)
% 
% Outputs:
%   L        - Total pathlength. (mm)
%   ll       - Matrix of partial pathlengths. (mm)
    
    arguments
        adjoint struct;
        t (:,1) double; %ps
        Vol (1,1) double; %mm^3
        tg (1,2) double; %ps
    end

    dt=median(diff(t));
    
    convPR=NaN(size(adjoint.PHIsi, 1), size(adjoint.PHIsi, 2), ...
        size(adjoint.PHIsi, 3), length(t));
    for i=1:size(adjoint.PHIsi, 1)
        for j=1:size(adjoint.PHIsi, 2)
            for k=1:size(adjoint.PHIsi, 3)
                convPR(i, j, k, :)=...
                    conv(...
                    squeeze(adjoint.PHIsi(i, j, k, :)),...
                    squeeze(adjoint.PHIdi(i, j, k, :)),...
                    'same')*dt;
            end
        end
    end

    [~, i1]=min(abs(t-tg(1)));
    [~, i2]=min(abs(t-tg(2)));
    
    PHIsd_g=trapz(t(i1:i2), adjoint.PHIsd(i1:i2));
    num=trapz(t(i1:i2), convPR(:, :, :, i1:i2), 4);
    ll=(num./PHIsd_g)*Vol;

    L=sum(ll(:));
end

==> temporalReflectance.m <==
function [R] = temporalReflectance(rs, rd, t, optProp, NVA)
% Giles Blaney Ph.D. Spring 2023
% [R] = temporalReflectance(rs, rd, tns, optProp)
% Inputs:
%   rs      - Isotropic source corrdinates. (mm)
%   rd      - Detector corrdinates. (mm)
%   t       - Time. (ps)
%   optProp - (OPTIONAL) Struct of optical properties with the following
%             fields:
%                nin  - (default=1.4) Index of refraction inside. (-)
%                nout - (default=1) Index of refraction outside. (-)
%                musp - (default=1.2 1/mm) Reduced scattering. (1/mm)
%                mua  - (default=0.01 1/mm) Absorption. (1/mm)
%   Name Value Arguments:
%           - 'simTyp' (default='DT'): String to switch between 'DT' and
%               'MC' simulation type.
%           - 'np' (default=1e9): Number of photons for MC.
%           - 'L' (default=[200, 200, 100]): Volume size for MC. (mm)
%           - 'grdSp' (default=100): Voxel side length for MC. (mm)
%           - 'g' (default=0.9): Anisotropy parameter.
%           - 'detRad' (default=1.5): Detector radius for MC. (mm)
% Outputs:
%   R       - Temporal reflectance. (1/(ps mm^2))
    
    arguments
        rs (:,3) double; %mm
        rd (:,3) double; %mm
        t (1,:) double; %ps

        optProp struct = [];

        NVA.simTyp (1,:) string = 'DT';

        % Only used in MC
        NVA.np (1,1) = 1e9;
        NVA.L (1,3) = [200, 200, 100]; %mm
        NVA.grdSp (1,1) = 50; %mm
        NVA.g (1,1) = 0.9;
        NVA.detRad (1,1) = 1.5; %mm
    end
        
    if isempty(optProp)
        clear optProp;
        
        optProp.nin=1.4;
        optProp.nout=1;
        optProp.musp=1.2; %1/mm
        optProp.mua=0.01; %1/mm
        
        warning(['Default optical properties used, this may be inconsistent'...
            ' with the musp used for source depth']);
    end
    
    if size(rs, 1)>1 && size(rd, 1)>1
        error('Can not use multiple sources and multiple detectors');
    end

    nin=optProp.nin;
    nout=optProp.nout;
    musp=optProp.musp; %1/mm
    mua=optProp.mua; %1/mm
    
    posInds=t>0;
    tPos=t(posInds);
    
    c=0.299792458; %mm/ps
    v=c/nin;

    switch NVA.simTyp
        case 'DT'
            %% Run DT
            x0=rs(:, 1); %mm
            y0=rs(:, 2); %mm
            z0=rs(:, 3); %mm
            
            A=n2A(nin, nout);
            D=1/(3*musp); %mm
            zb=-2*A*D; %mm
        
            rsp=[x0, y0, -z0+2*zb]; %mm
        
            r1=vecnorm(rd-rs, 2, 2);
            r2=vecnorm(rd-rsp, 2, 2);
            
            R=(1/2)*...
                (exp(-mua*v*tPos)./((4*pi*D*v).^(3/2).*tPos.^(5/2))).*...
                ((z0.*exp(-r1.^2./(4*D*v*tPos)))+...
                ((z0-2*zb).*exp(-r2.^2./(4*D*v*tPos)))); %1/(ps mm^2)
        case 'MC'
            if size(rs, 1)>1
                error('Use only one source for MC');
            end

            %% Make MCX cfg0
            cfg0.seed=randi(255);
            
            % Req
            cfg0.nphoton=NVA.np;
            cfg0.maxdetphoton=1e8;
            cfg0.vol=uint8(ones(NVA.L/NVA.grdSp));
            cfg0.prop=[...
                0 0 1 nout;... Outside
                0 musp/(1-NVA.g) NVA.g nin... Inside
                ]; %mua mus g n
            
            tPos_sec=tPos*1e-12; %sec
            
            cfg0.tstart=median(diff(tPos_sec)); %sec
            cfg0.tstep=median(diff(tPos_sec));
            cfg0.tend=max(tPos_sec);
            
            xmid_src=size(cfg0.vol, 1)/2+1;
            ymid_src=size(cfg0.vol, 2)/2+1;
            
            cfg0.srcpos=[rs(1)/NVA.grdSp+xmid_src,...
                rs(2)/NVA.grdSp+ymid_src, 1];
            cfg0.srcdir=[0, 0, 1]; %vec
            cfg0.voidtime=0;
            
            % Detectors
            nDet=size(rd, 1);
            cfg0.detpos=[...
                rd(:, 1)/NVA.grdSp+xmid_src,...
                rd(:, 2)/NVA.grdSp+ymid_src,...
                ones(nDet, 1),...
                ones(nDet, 1)*NVA.detRad/NVA.grdSp];

            %Opt MC Sim
            cfg0.isreflect=1; %Consider n mismatch
            cfg0.unitinmm=NVA.grdSp; %mm
            
            %Opt GPU
            cfg0.autopilot=1;
            cfg0.gpuid=1;
            cfg0.isgpuinfo=1;
            
            %Opt SD
            cfg0.srctype='pencil';
            
            %Opt Output
            cfg0.issaveref=0;
            cfg0.outputtype='flux';
            cfg0.savedetflag='dpx';
            
            %Opt Debug
            cfg0.debuglevel='p';

            % Run MC
            [MCout, MCdetOut]=mcxlab(cfg0);
            if size(MCdetOut.ppath, 1)==cfg0.maxdetphoton
                warning('Max det photon reached, results may be incorrect');
            end

            % Post-process MC
            tMC=(cfg0.tstart:cfg0.tstep:cfg0.tend)*1e12; %ps
            
            E=MCout.stat.energytot;
            A=pi*NVA.detRad.^2;
            
            TPSF=NaN(nDet, length(tMC));
            R=NaN(nDet, length(tMC));
            for i=1:nDet
                detInds=MCdetOut.detid==i;
                
                l=MCdetOut.ppath(detInds)*NVA.grdSp;
                
                L=sum(l, 2);
                W=(E/cfg0.nphoton)*exp(-mua*L);

                Lt=L/v;

                for j=1:length(tMC)
                    inds=and(Lt>tMC(j), Lt<=(tMC(j)+cfg0.tstep*1e12));
                    TPSF(i, j)=sum(W(inds));
                end
                R(i, :)=TPSF/(E*A*cfg0.tstep*1e12); %1/(ps mm^2)
            end

        otherwise
            error('Unkown simTyp');
    end
    R=[zeros(size(R, 1), sum(~posInds)), R];
end

==> temporalVar.m <==
function [V] = temporalVar(rs, rd, optProp)
% Giles Blaney Ph.D. Spring 2023
% [V] = temporalVar(rs, rd, optProp)
% Inputs:
%   rs      - Source corrdinates. (mm)
%   rd      - Detector corrdinates. (mm)
%   optProp - (OPTIONAL) Struct of optical properties with the following
%             fields:
%                nin  - (default=1.4) Index of refraction inside. (-)
%                nout - (default=1) Index of refraction outside. (-)
%                musp - (default=1.2 1/mm) Reduced scattering. (1/mm)
%                mua  - (default=0.01 1/mm) Absorption. (1/mm)
% Outputs:
%   V       - Varinace; <t^2>-<t>^2. (ps^2)
    
    arguments
        rs (:,3) double; %mm
        rd (:,3) double; %mm

        optProp struct = [];
    end
        
    if isempty(optProp)
        clear optProp;
        
        optProp.nin=1.4;
        optProp.nout=1;
        optProp.musp=1.2; %1/mm
        optProp.mua=0.01; %1/mm
        
        warning(['Default optical properties used, this may be inconsistent'...
            ' with the musp used for source depth']);
    end
    
    if size(rs, 1)>1 && size(rd, 1)>1
        error('Can not use multiple sources and multiple detectors');
    end
    
    t1Mom=temporalKthMoment(rs, rd, 1, optProp);
    t2Mom=temporalKthMoment(rs, rd, 2, optProp);

    V=t2Mom-t1Mom.^2;
end
